Towards a new generation of parton densities with deep learning models

We present a new regression model for the determination of parton distribution functions (PDF) using techniques inspired from deep learning projects. In the context of the NNPDF methodology, we implement a new efficient computing framework based on graph generated models for PDF parametrization and gradient descent optimization. The best model configuration is derived from a robust cross-validation mechanism through a hyperparametrization tune procedure. We show that results provided by this new framework outperforms the current state-of-the-art PDF fitting methodology in terms of best model selection and computational resources usage.

==> Figures/copy_figures.sh <==
#!/bin/bash

base_dir=/home/jumax9/Academic_Workspace/NNPDF/garaje

dis_dir=${base_dir}/dis
global_dir=${base_dir}/global
over_dir=${base_dir}/dis-overfit

for i in basespecs0_plot_arc_lengths.pdf  pdf_report_basespecs0_pdfscalespecs0_plot_pdfreplicas_d.pdf  pdf_report_basespecs0_pdfscalespecs0_plot_pdfreplicas_g.pdf plot_fits_experiments_chi2.pdf
do
    cp ${global_dir}/figures/${i} fit_Global/
done
for i in basespecs0_plot_arc_lengths.pdf  pdf_report_basespecs0_pdfscalespecs0_plot_pdfreplicas_g.pdf  pdf_report_basespecs0_pdfscalespecs1_plot_pdfreplicas_u.pdf  plot_fits_experiments_chi2.pdf
do
    cp ${dis_dir}/figures/${i} fit_DIS/
done

cp ${over_dir}/figures/pdf_report_basespecs0_pdfscalespecs0_plot_pdfreplicas_baru.pdf Hyperopt/overfit_dis.pdf


